YOTOnet: Zero-Shot Cross-Domain Fault Diagnosis via Domain-Conditioned Mixture of Experts

Mechanical equipment forms the critical backbone of modern industrial production, yet domain shift severely limits the generalization of deep learning based fault diagnosis models across different equipment and operating conditions.Inspired by the success of foundation models in achieving zero-shotgeneralization, we propose YOTOnet (You Only Train Once), a novel architecture specifically designed for cross-domain fault diagnosis in mechanical equipment.YOTOnet comprises three core components: (1) a physics-aware Invariant Feature Distiller that extracts domain-agnostic representations using multi-scale dilated convolutions and FFT-based time-frequency fusion,(2) Domain-Conditioned Sparse Experts (DC-MoE) that adaptively route inputs to specialized processors via learned gating without external meta-data, and (3) a dual-head classification system with auxiliary supervision.Extensive validation on five public bearing datasets (CWRU, MFPT, XJTU,OTTAWA, HUST) through 30 cross-dataset protocols demonstrates the superiority of YOTOnet compared with other state-of-the-art methods. Critically, we observe a clear scaling effect-average test F1 improves from 0.5339(1 training dataset) to 0.705 (4 datasets), with a clear gain when moving from 3 to 4 datasets. These findings provide empirical evidence that foundation model principles can enable robust, train-once deployment for industrial fault diagnosis.

==> my_paper/reproduce_chart.py <==

import matplotlib.pyplot as plt
import numpy as np

# Data from Table 3 in experiments.tex
datasets = ['HUST', 'OTTAWA', 'XJTU', 'MFPT', 'CWRU'] # "CASE" fixed to "CWRU"
methods = ['DANN', 'MixStyle', 'CORAL', 'YOTOnet']

# F1 Scores matching the table
# DANN: 0.3082, 0.2477, 0.4861, 0.2239, 0.0863
data_dann = [0.3082, 0.2477, 0.4861, 0.2239, 0.0863]

# MixStyle: 0.2538, 0.4980, 0.0069, 0.4638, 0.4568
data_mixstyle = [0.2538, 0.4980, 0.0069, 0.4638, 0.4568]

# CORAL: 0.2266, 0.3803, 0.3382, 0.2737, 0.3812
data_coral = [0.2266, 0.3803, 0.3382, 0.2737, 0.3812]

# YOTOnet: 0.5821, 0.9065, 0.7485, 0.9862, 0.3033
data_yoto = [0.5821, 0.9065, 0.7485, 0.9862, 0.3033]

# Calculate Averages for the Right Plot
avg_dann = np.mean(data_dann)
avg_mixstyle = np.mean(data_mixstyle)
avg_coral = np.mean(data_coral)
avg_yoto = np.mean(data_yoto)

avgs = [avg_dann, avg_mixstyle, avg_coral, avg_yoto]

# Setup the figure
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(14, 6))

# --- Plot 1: Grouped Bar Chart ---
x = np.arange(len(datasets))
width = 0.2

# Colors to match the screenshot provided by user (Red, Blue, Green, Purple)
colors = ['#FF6347', '#4169E1', '#32CD32', '#9370DB'] # Approximate tomato, royalblue, limegreen, mediumpurple
# Or standard tableau colors: tab:red, tab:blue, tab:green, tab:purple

rects1 = ax1.bar(x - 1.5*width, data_dann, width, label='DANN', color=colors[0])
rects2 = ax1.bar(x - 0.5*width, data_mixstyle, width, label='MixStyle', color=colors[1])
rects3 = ax1.bar(x + 0.5*width, data_coral, width, label='CORAL', color=colors[2])
rects4 = ax1.bar(x + 1.5*width, data_yoto, width, label='YOTOnet', color=colors[3])

ax1.set_ylabel('F1 Score')
ax1.set_xlabel('Validation Dataset')
ax1.set_title('Leave-One-Domain-Out: F1 Score Comparison')
ax1.set_xticks(x)
ax1.set_xticklabels(datasets)
ax1.set_ylim(0, 1.1)
ax1.legend(loc='upper left')
ax1.grid(axis='y', linestyle='--', alpha=0.7)

# --- Plot 2: Average Performance ---
methods_labels = ['DANN', 'MixStyle', 'CORAL', 'YOTOnet']
x_avg = np.arange(len(methods_labels))

rects_avg = ax2.bar(x_avg, avgs, width=0.6, color=colors)
ax2.set_ylabel('Overall F1 Score')
ax2.set_xlabel('Method')
ax2.set_title('Overall Performance (Average F1 Across All Domains)')
ax2.set_xticks(x_avg)
ax2.set_xticklabels(methods_labels)
ax2.set_ylim(0, 1.0)
ax2.grid(axis='y', linestyle='--', alpha=0.7)

# Add value labels on top of the average bars
def autolabel(rects, ax):
    for rect in rects:
        height = rect.get_height()
        ax.annotate(f'{height:.3f}',
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')

autolabel(rects_avg, ax2)

plt.tight_layout()

# Save the plot
output_path = '/Users/wangzesen/Documents/paper/my_paper/src/comparison_bar_chart.png'
plt.savefig(output_path, dpi=300)
print(f"Chart saved to {output_path}")


==> reproduce_chart.py <==

import matplotlib.pyplot as plt
import numpy as np

# Data from Table 3 in experiments.tex
datasets = ['HUST', 'OTTAWA', 'XJTU', 'MFPT', 'CWRU'] # "CASE" fixed to "CWRU"
methods = ['DANN', 'MixStyle', 'CORAL', 'YOTOnet']

# F1 Scores matching the table
# DANN: 0.3082, 0.2477, 0.4861, 0.2239, 0.0863
data_dann = [0.3082, 0.2477, 0.4861, 0.2239, 0.0863]

# MixStyle: 0.2538, 0.4980, 0.0069, 0.4638, 0.4568
data_mixstyle = [0.2538, 0.4980, 0.0069, 0.4638, 0.4568]

# CORAL: 0.2266, 0.3803, 0.3382, 0.2737, 0.3812
data_coral = [0.2266, 0.3803, 0.3382, 0.2737, 0.3812]

# YOTOnet: 0.5821, 0.9065, 0.7485, 0.9862, 0.3033
data_yoto = [0.5821, 0.9065, 0.7485, 0.9862, 0.3033]

# Calculate Averages for the Right Plot
avg_dann = np.mean(data_dann)
avg_mixstyle = np.mean(data_mixstyle)
avg_coral = np.mean(data_coral)
avg_yoto = np.mean(data_yoto)

avgs = [avg_dann, avg_mixstyle, avg_coral, avg_yoto]

# Setup the figure
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(14, 6))

# --- Plot 1: Grouped Bar Chart ---
x = np.arange(len(datasets))
width = 0.2

# Colors to match the screenshot provided by user (Red, Blue, Green, Purple)
colors = ['#FF6347', '#4169E1', '#32CD32', '#9370DB'] # Approximate tomato, royalblue, limegreen, mediumpurple
# Or standard tableau colors: tab:red, tab:blue, tab:green, tab:purple

rects1 = ax1.bar(x - 1.5*width, data_dann, width, label='DANN', color=colors[0])
rects2 = ax1.bar(x - 0.5*width, data_mixstyle, width, label='MixStyle', color=colors[1])
rects3 = ax1.bar(x + 0.5*width, data_coral, width, label='CORAL', color=colors[2])
rects4 = ax1.bar(x + 1.5*width, data_yoto, width, label='YOTOnet', color=colors[3])

ax1.set_ylabel('F1 Score')
ax1.set_xlabel('Validation Dataset')
ax1.set_title('Leave-One-Domain-Out: F1 Score Comparison')
ax1.set_xticks(x)
ax1.set_xticklabels(datasets)
ax1.set_ylim(0, 1.1)
ax1.legend(loc='upper left')
ax1.grid(axis='y', linestyle='--', alpha=0.7)

# --- Plot 2: Average Performance ---
methods_labels = ['DANN', 'MixStyle', 'CORAL', 'YOTOnet']
x_avg = np.arange(len(methods_labels))

rects_avg = ax2.bar(x_avg, avgs, width=0.6, color=colors)
ax2.set_ylabel('Overall F1 Score')
ax2.set_xlabel('Method')
ax2.set_title('Overall Performance (Average F1 Across All Domains)')
ax2.set_xticks(x_avg)
ax2.set_xticklabels(methods_labels)
ax2.set_ylim(0, 1.0)
ax2.grid(axis='y', linestyle='--', alpha=0.7)

# Add value labels on top of the average bars
def autolabel(rects, ax):
    for rect in rects:
        height = rect.get_height()
        ax.annotate(f'{height:.3f}',
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')

autolabel(rects_avg, ax2)

plt.tight_layout()

# Save the plot
output_path = '/Users/wangzesen/Documents/paper/my_paper/src/comparison_bar_chart.png'
plt.savefig(output_path, dpi=300)
print(f"Chart saved to {output_path}")

